Data-driven load disturbance rejection

Data-driven direct methods are still growing in popularity almost three decades after they were introduced. These methods use data collected from the process to identify optimal controller's parameters with little knowledge about the process itself. However, most of those works focus on the problem of reference tracking, whereas many of the problems faced in real-life are of disturbance rejection or attenuation. Also, the vastly majority of those works identify the parameters of linearly parametrized controllers, which amounts to fixing the poles of the controller's transfer function. Although the identification of the controller's poles is not prohibitive, as hinted by some of the papers, there is little effort on presenting a data-driven solution capable of doing so. With all that in mind, this work proposes a data-driven approach which is able to identify the zeros and the poles of a linear controller aiming at disturbance rejection. Two different one-step ahead predictors are proposed, one that is linear on the parameters and another that is non-linear. Also, two different techniques are employed to estimate the controller parameters, the first one minimizes the quadratic norm of the prediction error while the second one minimizes the correlation between the prediction error and an external signal. Simulations show the effectiveness of the proposed methods to estimate the optimal controller parameters of restricted order controllers aiming at disturbance rejection.

==> matlab/ProgressBar.m <==
classdef ProgressBar < handle
    % ProgressBar an ever increasing progress bar.
    %
    %   This progress bar is intended to present a percentage from 0 to 100
    %   percent and has a ruler and a current value indicator.
    %   
    %   Example code, should be self-explanatory:
    %
    %       bar = ProgressBar();    % constructs
    %       bar.currVal = 10*pi;    % forces some percentage
    %       pause(2);
    %       while bar.currVal < 80  % tests some percentage
    %           bar.incrVal(random('unif',0,1));  % increases the perc.
    %           pause(.2);
    %       end                     % here 80%
    %
    %       % changes the multiplier so increasing 100% actually increases
    %       % only 10% (useful for showing progress of a subtask, for ex.)
    %       bar.multiplier = bar.multiplier * .1;
    %       for i=1:20
    %           bar.incrVal(5);     % increases 5*.1 = .5%
    %           pause(1);
    %       end                     % here 80% + .1*100% = 90%
    %       bar.multiplier = 1;     % changes back;
    %       bar.incrVal(10);        % completes the bar
    %       bar.currVal = 100;      % sames as this
    %       
    %   ProgressBar Properties:
    %       currVal     - the current progress in percentual
    %       multiplier  - a positive multiplier (default = 1), used by incrVal
    %   ProgressBar Methods:
    %       incrVal     - incrVal(increment) increments the progress value by some amount
    %
    %   Documentation: <a href="matlab: doc ProgressBar">doc ProgressBar</a>
    
    % Author: Roger W. P. da Silva
    % Date: 2020-03-17

    properties (Dependent)
        currVal     % the current progress (0 - 100)
        multiplier  % a positive multiplier (default = 1), used by incrVal
    end
    
    properties (Access = private)
        currVal_     % the actual current value protected from access
        multiplier_  % the actual multiplier protected from access
    end
    
    properties (Access = private, Constant, Hidden)
        % The format of the current value indicator
        format = ' %0.2f%%'
        % One char to fill the bar, the one bellow is unicode
        point  = '\x25A0'
        % The tics, the ruler, the start, and the end of the bar
        tics   = '0         10        20        30        40        50        60        70        80        90       100\n'
        ruler  = '|....:....|....:....|....:....|....:....|....:....|....:....|....:....|....:....|....:....|....:....|\n'
        start  = '['
        finish = ']\n'
        % The backspace character
        del    = '\b'
    end
    
    methods
        function obj = ProgressBar()
            %ProgressBar() Initializes the object, prints the ruler and sets the current progress to zero.
            fprintf(obj.tics);
            fprintf(obj.ruler);
            fprintf(obj.start);
            obj.currVal_ = 0;
            obj.multiplier_ = 1;
        end
        
        function set.currVal(obj,perc)
            %Updates the current progress up to 100 percent, if greater that the previous value.
            if perc <= obj.currVal_ || obj.currVal_ >= 100
                % ignore
                return;
            end

            if obj.currVal_ > 0
                txtLen = length(sprintf(obj.format,obj.currVal_));
                for i=1:txtLen
                    fprintf(obj.del);
                end
            end

            diff = min(perc-obj.currVal, 100-obj.currVal_);

            for i=1:floor(obj.currVal_+diff)-floor(obj.currVal_)
                fprintf(obj.point);
            end

            obj.currVal_ = obj.currVal_ + diff;
            if obj.currVal_ < 100
                fprintf(obj.format,obj.currVal_);
            elseif diff > 0
                fprintf(obj.finish);
            end
        end
        
        function val = get.currVal(obj)
            % Returns the current progress.
            val = obj.currVal_;
        end
        
        function incrVal(obj,increment)
            % incrVal(increment) increments the progress value by some amount
            if increment >= 0
                obj.currVal = obj.currVal + increment * obj.multiplier_;
            % else
                % do nothing
            end
        end
        
        function m = get.multiplier(obj)
            % Returns the current multiplier.
            m = obj.multiplier_;
        end
        
        function set.multiplier(obj,multiplier)
            % Modifies the current multiplier.
            if multiplier > 0
                obj.multiplier_ = multiplier;
            % else
                % ignore
            end
        end
    end
    
end

==> matlab/dcbtfilter.m <==
% dcbtfilter - ideal filter for DCBT, calculated or estimated from data
%
%   K = dcbtfilter('ideal',Qd,Q,SYS,X) calculates the ideal filter K(z),
%       assuming a non-linear predictor and x(t) = d(t). This is mostly for
%       debugging purposes. Qd(z) is the reference model, Q(z) is the
%       optimum closed-loop (for an approximate use Q(z) = Qd(z)), SYS is a
%       TF representing either G(z) (open-loop) or T(z) (closed-loop), and
%       X(z) is a TF representing the Z transform of the experiment input,
%       either U(z) (open-loop) or R(z) (closed-loop).
%
%   K = dcbtfilter(...,A) calculates the ideal filter K(z), assuming a
%       linear predictor, and x(t) = d(t). A(z) is a FIR TF (all poles at
%       0) whose numerator is the optimal controller's denominator. Using
%       A(z) = 1 is the same as using A(z) = [] and assumes a non-linear
%       predictor.
%
%   K = dcbtfilter('estimate',Qd,y,x,d) estimates the ideal filter K(z),
%       assuming a non-linear predictor. Qd(z) is the reference model, y(t)
%       is the output collected, x(t) is the experiment input, either u(t)
%       (open-loop) or r(t) (closed-loop), d(t) is the disturbance that is
%       expected to act upon the system after the controller is tuned. The
%       param x(t) is optional, if not provided or is empty, will assume
%       that d(t) = x(t) and use some simplifications. The param y(t) is
%       also optional when x(t) is provided, if y(t) is not provided or is
%       empty, will assume d(t) = x(t) but will not use any simplification.
%
%   K = dcbtfilter(...,A) estimates the ideal filter K(z), assuming a
%       linear predictor. A(z) is a FIR TF (all poles at 0) whose numerator
%       is the optimal controller's denominator.Using A(z) = 1 is the same
%       as using A(z) = [] and assumes a non-linear predictor.
%
%   K = dcbtfilter(...,n) the estimated part of the filter is a FIR filter
%       of order 32 by default. This forces the order to be n.
%
% See also dcbtlin dcbtnlin vdftfilter

% Author: Roger Willian (williandmn@gmail.com)
% Date: 18 Nov 2020
function K = dcbtfilter(type,varargin)
    switch(type)
        case 'ideal'
            K = ideal(varargin{:});
        case 'estimate'
            K = estimate(varargin{:});
        otherwise
            error('dcbtfilter:invalidType','Type must be ''ideal'' or ''estimate''');
    end
end

% Correlation approach, ideal filter for x(t) = d(t)
function K = ideal(Qd,Q,SYS,X,A)
    if ~exist('A','var') || isempty(A)
        % ASSUMES non-linear predictor
        A = zpk(1);
    end
    
    K = minreal(Q*Qd)/(A*SYS*X);
    K = biproper(K);
end

% Correlation approach, filter estimate
function K = estimate(Qd,y,x,d,A,n)
    if ~exist('A','var') || isempty(A)
        % ASSUMES non-linear predictor
        A = zpk(1);
    end
    
    if ~exist('n','var') || isempty(n)
        n = 32;
    end
    
    % estimate the FRF of the spectral ratio
    if ~exist('x','var') || isempty(x)
        % ASSUMES x(t) == d(t)
        Py = pwelch(y,[],[],n,'twosided');  % power spectrum of y(t)
        F = sqrt(1./(Py+eps));              % FRF estimate of Y's inverse
    else
        % ASSUMES x(t) ~= d(t)
        if ~exist('d','var') || isempty(d)
            % forces despite the assumption
            d = x;
        end
        Pxy = cpsd(x,y,[],[],n,'twosided'); % x-spectrum of x(t) and y(t)
        Pd = pwelch(d,[],[],n,'twosided');  % power spectrum of d(t)
        F = sqrt(Pd)./(Pxy+eps);            % SQRT of the spectra's ratio
    end
    
    f = ifft(F,'symmetric')';           % impulse response from the FRF
    den = zeros(size(f));
    den(1) = 1;
    FIR = tf(f,den,Qd.Ts);              % FIR approximation of that part
    K = minreal(Qd*conj(Qd)*FIR/A);     % and complete filter
    K = biproper(K);                    % prevents messing with the delays
end

% forces the filter's relative degree to be zero
function K = biproper(K)
    [z,p,~] = zpkdata(K,'v');
    n = numel(p) - numel(z);            % K's relative degree
    if n > 0
        K = minreal(K*zpk([],zeros(1,n),1,K.Ts));
    elseif n < 0
        K = minreal(K*zpk(zeros(1,-n),[],1,K.Ts));
    end
end


==> matlab/dcbtlin.m <==
% dcbtlin - VDFT minimizing the correlation with a linear (ARX-like) PE
%
%   [C,b,a] = DCBTLIN(x,u,y,Qd,na,nb,Cf,Nit,L,d) x is the experiment input;
%       u and y are the process input and output signals; Qd is the
%       reference model; na and nb are the number of coefficients to be
%       identified in the denominator and numerator; Cf is the fixed part
%       of the controller; Nit is the number of iterations; L is the number
%       of lags for the correlation function; d (optional) is the
%       disturbance signal to be rejected, default is the same as x.
%       Returns the parameters in b and a and the controller in C.
%
%   [C,b,a] = DCBTLIN(...,K) passing the filter K directly instead of the
%       signal d overrides the filter estimation. This will also overrides
%       the number of iterations, forcing Nit = 1.
%
%   See also: dcbtnlin vdftlin dcbtfilter

%   Author: Roger Willian (williandmn@gmail.com)
%   Date: Nov 19 2020
function [C,b,a] = dcbtlin(x,u,y,Qd,na,nb,Cf,Nit,L,varargin)
    if numel(varargin) > 1
        error('dcbtlin:tooManyArgs','Too many input arguments');
    end
    
    if 	numel(varargin) == 0 || isempty(varargin{1})
        % assumes d(t) == x(t) and uses some simplifications
        calcFilter = @(A) dcbtfilter('estimate',Qd,y,[],[],A);
    elseif isnumeric(varargin{1})
        % assumes d(t) ~= x(t)
        d = varargin{1};
        calcFilter = @(A) dcbtfilter('estimate',Qd,y,x,d,A);
    else
        % overrides the filter
        K = varargin{1};
        calcFilter = @(~) K;
        Nit = 1;
    end

    Ts = Qd.Ts;
    
    A = zpk(1);
    A.Ts = Ts;
    
    D1 = timeshift(deg(Qd),Ts);
    Qi = 1/Qd*D1;
    D2 = timeshift(-deg(Cf),Ts);
    Cf = Cf*D2;
    
    ZETA = buildZeta(x,L);
    
    for i = 1:Nit
        K = calcFilter(A);
        efk = lsim(K*D1*Cf,-y);
        ubk = lsim(K*D1,u) - lsim(K*Qi, y);
        PHI = buildPhi(ubk,efk,nb,na);

        X = ZETA*PHI';
        Y = ZETA*ubk;
        
        rho = (X'*X)\(X'*Y);
        A = tf([1 zeros(1,na)],[1 rho(1:na)'],Ts);
    end
    a = [1 rho(1:na)'];
    b = rho(na+1:end)';
    C = minreal(tf(b,a,Ts)*Cf/D2);
end

% builds the instrumental matrix
function ZETA = buildZeta(x,L)
    col = [flipud(x(1:L+1)); zeros(L,1)];
    row = [x(L+1:end); zeros(L,1)];
    ZETA = toeplitz(col,row);
end

% builds the regressor matrix
function PHI = buildPhi(out,in,nb,na)
    if na > 0
        col = zeros(na,1);
        row = [0; -out(1:end-1)];
        PhiA = toeplitz(col,row);
    else
        PhiA = [];
    end
    
    if nb > 0
        col = [in(1); zeros(nb-1,1)];
        row = in;
        PhiB = toeplitz(col,row);
    else
        PhiB = [];
    end
    
    PHI = [PhiA; PhiB];
end

% backward or forward time shift
function d = timeshift(n,Ts)
    if n > 0
        d = zpk([],zeros(1,n),1,Ts);
    elseif n < 0
        d = zpk(zeros(1,-n),[],1,Ts);
    else
        d = zpk(1);
    end
end

==> matlab/dcbtnlin.m <==
% dcbtnlin - VDFT minimizing the correlation with a non-linear (OE-like) PE
%
%   [C,b,a] = DCBTNLIN(x,u,y,Qd,na,rhoi,Cf,Nit,L,d) x is the experiment
%       input; u and y are the process input and output signals; Qd is the
%       reference model; na is the number of coefficients to be identified
%       in the denominator; rhoi is an initial guess for the parameters; Cf
%       is the fixed part of the controller; Nit is the number of
%       iterations; L is the number of lags for the correlation function; d
%       (optional) is the disturbance signal to be rejected, default is the
%       same as x. Returns the parameters in b and a and the controller in
%       C.
%
%   [C,b,a] = DCBTNLIN(...,K) passing the filter K directly instead of the
%       signal d overrides the filter estimation.
%
%   See also: dcbtlin vdftnlin dcbtfilter

%   Author: Roger Willian (williandmn@gmail.com)
%   Date: Nov 19 2020
function [C,b,a] = dcbtnlin(x,u,y,Qd,na,rhoi,Cf,Nit,L,varargin)
    if numel(varargin) > 1
        error('dcbntlin:tooManyArgs','Too many input arguments');
    end
    
    if 	numel(varargin) == 0 || isempty(varargin{1})
        % assumes d(t) == x(t) and uses some simplifications
        K =  dcbtfilter('estimate',Qd,y);
    elseif isnumeric(varargin{1})
        % assumes d(t) ~= x(t)
        d = varargin{1};
        K = dcbtfilter('estimate',Qd,y,x,d);
    else
        % overrides the filter
        K = varargin{1};
    end
    
    Ts = Qd.Ts;
    
    D1 = timeshift(deg(Qd),Ts);
    Qi = 1/Qd*D1;
    D2 = timeshift(-deg(Cf),Ts);
    Cf = Cf*D2;
    efk = lsim(K*D1*Cf,-y);
    ubk = lsim(K*D1,u) - lsim(K*Qi, y);
    ZETA = buildZeta(x,L);
    
    j = @(rho) norm(ZETA*(ubk - filter(rho(na+1:end)',[1 rho(1:na)'],efk)));
    opt = optimset('Display','off','FunValCheck','on','MaxFunEvals',Inf,...
                    'MaxIter',Nit,'TolFun',0,'TolX',0);
    rho = fminsearch(j,rhoi,opt);
    
    a = [1 rho(1:na)'];
    b = rho(na+1:end)';
    C = minreal(tf(b,a,Ts)*Cf/D2);
end

% builds the instrumental matrix
function ZETA = buildZeta(x,L)
    col = [flipud(x(1:L+1)); zeros(L,1)];
    row = [x(L+1:end); zeros(L,1)];
    ZETA = toeplitz(col,row);
end

% backward or forward time shift
function d = timeshift(n,Ts)
    if n > 0
        d = zpk([],zeros(1,n),1,Ts);
    elseif n < 0
        d = zpk(zeros(1,-n),[],1,Ts);
    else
        d = zpk(1);
    end
end


==> matlab/deg.m <==
% deg(sys) relative degree of a system
%
%   d = deg(sys) returns the relative degree of a system.
%

%   Author: Roger W. P. da Silva (williandmn@gmail.com)
%   Date: 9 Sep 2020
function d = deg(sys)
%     [b,a] = tfdata(minreal(sys),'v');
%     d = find(b,1) - find(a,1);
    [z,p,~] = zpkdata(sys,'v');
    d = numel(p) - numel(z);
end

==> matlab/newexperiments.m <==
function newexperiments(matching)
    rng default;
    
    if ~exist('matching','var')
        matching = false;
    end
    
    % Process, controller, reference model
    Ts = 1;
    P = zpk(1);
    P.Ts = Ts;
    G = zpk(.7,[.95 .95],1/120,Ts);
    Qd = zpk([.7 1],[.9 .95 .95],1/120,Ts);
    Cf = zpk([],1,1,Ts);
    Cd = minreal(1/Qd - 1/G);           % <--- ideal controller, PIDF
    
    % Signals
    Nsim = 100;
    N = 3000;
    t = 0:N-1;
    d = ones(150,1);
    x = square(2*pi*t/300)';
    v = 0.05*randn(N,Nsim);
    L = 185;
    
    % ideal
    yd = lsim(Qd,d);
    dlmwrite('../images/plots/data/ideal-y.dat',yd);
    
    % % default filters
    % K1 = Qd; K2 = Qd; K3 = Qd; K4 = Qd;
    % K5 = Qd; K6 = Qd; K7 = Qd; K8 = Qd;
    
    if matching
        % C is a PIDF controller
        na = 1;
        nb = 3;
        % the optimum is achievable
        yo = yd;
        [bo,ao] = tfdata(minreal(Cd/Cf),'v');
        rhod = [ao(end-na+1:end) bo(end-nb+1:end)]';
        % % initial controller
        % rho0 = [-0.7 .2 -.36 .162]';
        rho0 = .5*rhod;
        C0 = rho2C(rho0,na,nb,Cf);
        % % no filters
        K1 = P; K2 = P; K3 = P; K4 = P;
        K5 = P; K6 = P; K7 = P; K8 = P;
    else
        % C is a PI controller
        na = 0;
        nb = 2;
        % rho0 = [0.2 -0.15]';
        rho0 = [3.724 -3.645]';

        optimum(rho0,na,Cf,G,d,yd);
        rhod = dlmread('../images/plots/data/optimum-rho.dat')';
        yo = dlmread('../images/plots/data/optimum-y.dat');
        
        
        rho0 = 0.5*rhod;
        C0 = rho2C(rho0,na,nb,Cf);
        
        % no filters
        K1 = P; K2 = P; K3 = P; K4 = P;
        K5 = P; K6 = P; K7 = P; K8 = P;
        
        % % "optimum" filters
        % Co = rho2C(rhod,na,nb,Cf);
        % Qo = feedback(G,Co);
        % A = tf([1 rhod(1:na)'],[1 zeros(na,1)],Ts);
        % % Z transform of the step
        % X = zpk(0,1,1,Ts);
        % % OPEN-LOOP
        % % linear
        % K1 = vdftfilter('ideal',Qd,Qo,G,A);
        % K2 = dcbtfilter('ideal',Qd,Qo,G,X,A);
        % % non-linear
        % K3 = vdftfilter('ideal',Qd,Qo,G);
        % K4 = dcbtfilter('ideal',Qd,Qo,G,X);
        % % CLOSED-LOOP
        % T0 = minreal(feedback(C0*G,1));
        % % linear
        % K5 = vdftfilter('ideal',Qd,Qo,T0,A);
        % K6 = dcbtfilter('ideal',Qd,Qo,T0,X,A);
        % % non-linear
        % K7 = vdftfilter('ideal',Qd,Qo,T0);
        % K8 = dcbtfilter('ideal',Qd,Qo,T0,X);
    end
    
    rhoi = .5*rhod;
    
%     % uncomment to force filter estimation
%     K1 = []; K2 = []; K3 = []; K4 = [];
%     K5 = []; K6 = []; K7 = []; K8 = [];
    
    
    %% OPEN-LOOP
    [u,y] = olexp(G,x,v);
    
    % vdft linear
    res = vdftlin_ol(u,y,Qd,na,nb,Cf,G,d,yd,K1);
    show_figure(1,[res.y],yo,yd);
    
    % dcbt linear
    res = dcbtlin_ol(u,y,Qd,na,nb,Cf,G,d,yd,L,K2);
    show_figure(2,[res.y],yo,yd);
%     rhoi = res(1).rho;
    
    % vdft non-linear
    res = vdftnlin_ol(u,y,Qd,na,rhoi,Cf,G,d,yd,K3);
    show_figure(3,[res.y],yo,yd);
    
    % dcbt non-linear
    res = dcbtnlin_ol(u,y,Qd,na,rhoi,Cf,G,d,yd,L,K4);
    show_figure(4,[res.y],yo,yd);
    
    %% CLOSED-LOOP
    [r,u,y] = clexp(G,C0,x,v);
    
    % vdft linear
    res = vdftlin_cl(r,u,y,Qd,na,nb,Cf,G,d,yd,K5);
    show_figure(5,[res.y],yo,yd);
    
    % dcbt linear
    res = dcbtlin_cl(r,u,y,Qd,na,nb,Cf,G,d,yd,L,K6);
    show_figure(6,[res.y],yo,yd);
%     rhoi = res(1).rho;
    
    % vdft non-linear
    res = vdftnlin_cl(r,u,y,Qd,na,rhoi,Cf,G,d,yd,K7);
    show_figure(7,[res.y],yo,yd);
    
    % dcbt non-linear
    res = dcbtnlin_cl(r,u,y,Qd,na,rhoi,Cf,G,d,yd,L,K8);
    show_figure(8,[res.y],yo,yd);
    
    
    % comparison
    compare(9);
end

% builds the controller from the params
function C = rho2C(rho,na,nb,Cf)
    if size(rho,2) == 1
        rho = rho';
    end
    Ts = Cf.Ts;
    a = [1 rho(1:na)];
    if nb > 0
        b = rho(na+1:end);
    else
        b = [];
    end
    
    C = minreal(tf(b,a,Ts)*Cf);
end

% compares the cost functions with boxplots
function compare(fig)
    j1 = dlmread('../images/plots/data/vdftlin-ol-j.dat');
    j2 = dlmread('../images/plots/data/vdftlin-cl-j.dat');
    j3 = dlmread('../images/plots/data/vdftnlin-ol-j.dat');
    j4 = dlmread('../images/plots/data/vdftnlin-cl-j.dat');
    j5 = dlmread('../images/plots/data/dcbtlin-ol-j.dat');
    j6 = dlmread('../images/plots/data/dcbtlin-cl-j.dat');
    j7 = dlmread('../images/plots/data/dcbtnlin-ol-j.dat');
    j8 = dlmread('../images/plots/data/dcbtnlin-cl-j.dat');
    j = [j1 j2 j3 j4 j5 j6 j7 j8];
    g = {'vdftlin-ol','vdftlin-cl','vdftnlin-ol','vdftnlin-cl',...
         'dcbtlin-ol','dcbtlin-cl','dcbtnlin-ol','dcbtnlin-cl'};
    figure(fig);
    boxplot(j,g);
end

% shows the obtained, optimum, and ideal responses 
function show_figure(fig,yrho,yopt,yd)
    figure(fig);
    t = 0:numel(yd)-1;
    h1 = stairs(t,yrho,'Color',[211,215,207]/255); hold on;
    h2 = stairs(t,yopt,'Color',[52,101,164]/255);
    h3 = stairs(t,yd,'Color',[245,121,0]/255); hold off;
    legend([h1(1),h2,h3],'obtained','optimum','ideal');
    drawnow;
end

% generates dcbtlin results from open-loop data
function res = dcbtlin_ol(u,y,Qd,na,nb,Cf,G,d,yd,L,K)
    disp('DCBT linear open-loop...');
    Nit = 10;
    res = est(@(u,y,~) dcbtlin(u,u,y,Qd,na,nb,Cf,Nit,L,K),u,y,[],G,d,yd);
    dlmwrite('../images/plots/data/dcbtlin-ol-rho.dat',[res(:).rho]',' ');
    dlmwrite('../images/plots/data/dcbtlin-ol-y.dat',  [res(:).y],   ' ');
    dlmwrite('../images/plots/data/dcbtlin-ol-j.dat',  [res(:).j]',  ' ');
end

% generates dcbtlin results from closed-loop data
function res = dcbtlin_cl(r,u,y,Qd,na,nb,Cf,G,d,yd,L,K)
    disp('DCBT linear closed-loop...');
    Nit = 10;
    res = est(@(r,u,y) dcbtlin(r,u,y,Qd,na,nb,Cf,Nit,L,K),r,u,y,G,d,yd);
    dlmwrite('../images/plots/data/dcbtlin-cl-rho.dat',[res(:).rho]',' ');
    dlmwrite('../images/plots/data/dcbtlin-cl-y.dat',  [res(:).y],   ' ');
    dlmwrite('../images/plots/data/dcbtlin-cl-j.dat',  [res(:).j]',  ' ');
end

% generates dcbtnlin results from open-loop data
function res = dcbtnlin_ol(u,y,Qd,na,rhoi,Cf,G,d,yd,L,K)
    disp('DCBT non-linear open-loop...');
    Nit = 1000;
    res = est(@(u,y,~) dcbtnlin(u,u,y,Qd,na,rhoi,Cf,Nit,L,K),u,y,[],G,d,yd);
    dlmwrite('../images/plots/data/dcbtnlin-ol-rho.dat',[res(:).rho]',' ');
    dlmwrite('../images/plots/data/dcbtnlin-ol-y.dat',  [res(:).y],   ' ');
    dlmwrite('../images/plots/data/dcbtnlin-ol-j.dat',  [res(:).j]',  ' ');
end

% generates dcbntlin results from closed-loop data
function res = dcbtnlin_cl(r,u,y,Qd,na,rhoi,Cf,G,d,yd,L,K)
    disp('DCBT non-linear closed-loop...');
    Nit = 1000;
    res = est(@(r,u,y) dcbtnlin(r,u,y,Qd,na,rhoi,Cf,Nit,L,K),r,u,y,G,d,yd);
    dlmwrite('../images/plots/data/dcbtnlin-cl-rho.dat',[res(:).rho]',' ');
    dlmwrite('../images/plots/data/dcbtnlin-cl-y.dat',  [res(:).y],   ' ');
    dlmwrite('../images/plots/data/dcbtnlin-cl-j.dat',  [res(:).j]',  ' ');
end

% generates vdftlin results from open-loop data
function res = vdftlin_ol(u,y,Qd,na,nb,Cf,G,d,yd,K)
    disp('VDFT linear open-loop...');
    Nit = 10;
    res = est(@(u,y,~) vdftlin(u,u,y,Qd,na,nb,Cf,Nit,K),u,y,[],G,d,yd);
    dlmwrite('../images/plots/data/vdftlin-ol-rho.dat',[res(:).rho]',' ');
    dlmwrite('../images/plots/data/vdftlin-ol-y.dat',  [res(:).y],   ' ');
    dlmwrite('../images/plots/data/vdftlin-ol-j.dat',  [res(:).j]',  ' ');
end

% generates vdftlin results from closed-loop data
function res = vdftlin_cl(r,u,y,Qd,na,nb,Cf,G,d,yd,K)
    disp('VDFT linear closed-loop...');
    Nit = 10;
    res = est(@(r,u,y) vdftlin(r,u,y,Qd,na,nb,Cf,Nit,K),r,u,y,G,d,yd);
    dlmwrite('../images/plots/data/vdftlin-cl-rho.dat',[res(:).rho]',' ');
    dlmwrite('../images/plots/data/vdftlin-cl-y.dat',  [res(:).y],   ' ');
    dlmwrite('../images/plots/data/vdftlin-cl-j.dat',  [res(:).j]',  ' ');
end

% generates vdftnlin results from open-loop data
function res = vdftnlin_ol(u,y,Qd,na,rhoi,Cf,G,d,yd,K)
    disp('VDFT non-linear open-loop...');
    Nit = 1000;
    res = est(@(u,y,~) vdftnlin(u,u,y,Qd,na,rhoi,Cf,Nit,K),u,y,[],G,d,yd);
    dlmwrite('../images/plots/data/vdftnlin-ol-rho.dat',[res(:).rho]',' ');
    dlmwrite('../images/plots/data/vdftnlin-ol-y.dat',  [res(:).y],   ' ');
    dlmwrite('../images/plots/data/vdftnlin-ol-j.dat',  [res(:).j]',  ' ');
end

% generates vdftnlin results from closed-loop data
function res = vdftnlin_cl(r,u,y,Qd,na,rhoi,Cf,G,d,yd,K)
    disp('VDFT non-linear closed-loop...');
    Nit = 1000;
    res = est(@(r,u,y) vdftnlin(r,u,y,Qd,na,rhoi,Cf,Nit,K),r,u,y,G,d,yd);
    dlmwrite('../images/plots/data/vdftnlin-cl-rho.dat',[res(:).rho]',' ');
    dlmwrite('../images/plots/data/vdftnlin-cl-y.dat',  [res(:).y],   ' ');
    dlmwrite('../images/plots/data/vdftnlin-cl-j.dat',  [res(:).j]',  ' ');
end

% genereates the optimum results
function res = optimum(rhoi,na,Cf,G,d,yd)
    % progress bar display
    function stop = pbarDisplay(state,Nit,pb)
        if strcmp(state,'iter')
            pb.incrVal(100/Nit);
        end
        stop = false;
    end

    disp('Optimum...');
    Nit = 1000;
    Ts = G.Ts;
    
    pb = ProgressBar();
    y = @(rho) lsim(feedback(G,tf(rho(na+1:end)',[1 rho(1:na)'],Ts)*Cf),d);
    opt = optimset('Display','off','FunValCheck','on','MaxFunEvals',Inf,...
                    'MaxIter',Nit,'TolFun',0,'TolX',0);
    opt.OutputFcn = @(~,values,state,varargin) pbarDisplay(state,Nit,pb);
    [rho,j] = fminsearch(@(rho) norm(y(rho)-yd),rhoi,opt);
    pb.currVal = 100;
    
    res.rho = rho;
    res.y = y(rho);
    res.j = j;
    
    dlmwrite('../images/plots/data/optimum-rho.dat',res.rho',' ');
    dlmwrite('../images/plots/data/optimum-y.dat',res.y,' ');
    dlmwrite('../images/plots/data/optimum-j.dat',res.j,' ');
end

% generates the controller estimates and results
function res = est(fest,d1,d2,d3,G,d,yd)
    Nsim = size(d1,2);
    res = struct([]);
    pb = ProgressBar();
    if isempty(d3)
        d3 = d1;
    end
    for i = 1:Nsim
        [C,b,a] = fest(d1(:,i),d2(:,i),d3(:,i));
        
        Q = feedback(G,C);
        y = lsim(Q,d);
        j = norm(y-yd);
        
        res(i).rho = [a(2:end) b]';
        res(i).y = y;
        res(i).j = j;
        pb.incrVal(100/Nsim);
    end
    pb.currVal = 100;
end

% simulates open-loop experiments
function [u,y] = olexp(G,u,v)
    assert(size(u,2) == 1);
    y = lsim(G,u);
    if exist('v','var')
        Nsim = size(v,2);
        y = bsxfun(@plus,y,v);
        u = repmat(u,1,Nsim);
    end
    dlmwrite('../images/plots/data/exp-ol-u.dat',u,' ');
    dlmwrite('../images/plots/data/exp-ol-y.dat',y,' ');
end

% simulates closed-loop experiment
function [r,u,y] = clexp(G,C0,r,v)
    S0 = minreal(feedback(1,G*C0));
    T0 = minreal(1-S0);
    U0 = minreal(S0*C0);
    
    if exist('v','var')
        [N,Nsim] = size(v);
        u = zeros(N,Nsim);
        y = zeros(N,Nsim);

        for i=1:Nsim
            u(:,i) = lsim(U0,r-v(:,i));
            y(:,i) = lsim(T0,r)+lsim(S0,v(:,i));
        end
        
        r = repmat(r,1,Nsim);
    else
        u = lsim(U0,r);
        y = lsim(T0,v);
    end
    dlmwrite('../images/plots/data/exp-cl-r.dat',r,' ');
    dlmwrite('../images/plots/data/exp-cl-u.dat',u,' ');
    dlmwrite('../images/plots/data/exp-cl-y.dat',y,' ');
end


==> matlab/tabela.m <==
function tabela()
    Nsim = 100;
    N = 150;
    LIN = 6;
    COL = 4;
    datam = zeros(LIN,COL);
    datastd = zeros(LIN,COL);
    for i=1:LIN*COL
        fn = getFileName(i);
        disp(fn);
        j = dlmread(fn).^2/N;
        assert(numel(j) == Nsim);
        datam(i) = mean(j);
        datastd(i) = std(j);
    end
    data(:,1:2:2*COL) = datam;
    data(:,2:2:2*COL) = datastd;

    format = [repmat('& $%.4f$ $(\\pm%.4f)$ ',1,COL) '\\\\'];
    lf = 10;
    line = {};
    line{1} = sprintf(format,data(1,:)'*1e6);
    line{2} = sprintf(format,data(2,:)'*1e6);
    line{3} = sprintf(format,data(3,:)'*1e4);
    line{4} = sprintf(format,data(4,:)'*1e4);
    line{5} = sprintf(format,data(5,:)'*1e4);
    line{6} = sprintf(format,data(6,:)'*1e4);

    try
        fid = fopen('../tab-ex.tex','w');
        fwrite(fid,['\begin{tabular}{llcccc}' lf ...
                    '  \toprule' lf ...
                    '    &   & \mc{2}{c}{\sc open-loop} & \mc{2}{c}{\sc closed-loop} \\' lf ...
                    '  \midrule' lf ...
                    '    &   & linear & non-linear & linear & non-linear \\' lf ...
                    '  \midrule' lf ...
                    '  \mc{6}{l}{\sc matching, no filter ($\times 10^{-6}$)} \\' lf ...
                    '    & norm\hspace{4.0cm} ' line{1} lf ...
                    '    & correlation        ' line{2} lf ...
                    '  \midrule' lf ...
                    '  \mc{6}{l}{\sc mismatching, no filter ($\times 10^{-4}$)} \\' lf ...
                    '    & norm         ' line{3} lf ...
                    '    & correlation  ' line{4} lf ...
                    '  \midrule' lf ...
                    '  \mc{6}{l}{\sc mismatching, filter ($\times 10^{-4}$)} \\' lf ...
                    '    & norm         ' line{5} lf ...
                    '    & correlation  ' line{6} lf ...
                    '  \bottomrule' lf ...
                    '\end{tabular}' lf]);
        fclose(fid);
    catch me
        fclose(fid);
        rethrow(me);
    end
end

function fn = getFileName(i)
    met = {'vdft','dcbt'};                      % method
    dir = {'matching','mismatching','filter'};  % matching
    pred = {'lin','nlin'};                      % predictor
    exp = {'ol','cl'};                          % experiment

    tabdim = [numel(met),numel(dir),numel(pred),numel(exp)];
    [i1,i2,i3,i4] = ind2sub(tabdim,i);
    fn = sprintf('../images/plots/data/%s/%s%s-%s-j.dat',...
                dir{i2},met{i1},pred{i3},exp{i4});
end


==> matlab/vdftfilter.m <==
% vdftfilter - ideal filter for VDFT, calculated or estimated from data
%
%   K = vdftfilter('ideal',Qd,Q,SYS) calculates the ideal filter K(z),
%       assuming a non-linear predictor and x(t) = d(t). This is mostly for
%       debugging purposes.Qd(z) is the reference model, Q(z) is the
%       optimum closed-loop (for an approximate use Q(z) = Qd(z)), SYS is a
%       TF representing either G(z) (open-loop) or T(z) (closed-loop).
%
%   K = vdftfilter(...,A) calculates the ideal filter K(z), assuming a
%       linear predictor, and x(t) = d(t). A(z) is a FIR TF (all poles at
%       0) whose numerator is the optimal controller's denominator. Using
%       A(z) = 1 is the same as using A(z) = [] and assumes a non-linear
%       predictor.
%
%   K = vdftfilter('estimate',Qd,y,x,d) estimates the ideal filter K(z),
%       assuming a non-linear predictor. Qd(z) is the reference model, y(t)
%       is the output collected, x(t) is the experiment input, either u(t)
%       (open-loop) or r(t) (closed-loop), d(t) is the disturbance that is
%       expected to act upon the system after the controller is tuned. When
%       estimating the filter, either x(t) or d(t) must be provided. If
%       only x(t) is provided and not empty, will assume that d(t) = x(t)
%       and use some simplifications. If only d(t) is provided and not
%       empty (but x(t) = []), will assume d(t) ~= x(t) and prevent the
%       simplifications. If both are provided, d(t) is ignored.
%
%   K = vdftfilter(...,A) estimates the ideal filter K(z), assuming a
%       linear predictor. A(z) is a FIR TF (all poles at 0) whose numerator
%       is the optimal controller's denominator.Using A(z) = 1 is the same
%       as using A(z) = [] and assumes a non-linear predictor.
%
%   K = vdftfilter(...,n) the estimated part of the filter is a FIR filter
%       of order 32 by default. This forces the order to be n.
%
% See also vdftlin vdftnlin

% Author: Roger Willian (williandmn@gmail.com)
% Date: 18 Nov 2020
function K = vdftfilter(type,varargin)
    switch(type)
        case 'ideal'
            K = ideal(varargin{:});
        case 'estimate'
            K = estimate(varargin{:});
        otherwise
            error('vdftfilter:invalidType','Type must be ''ideal'' or ''estimate''');
    end
end

% Prediction error norm approach, ideal filter for x(t) = d(t)
function K = ideal(Qd,Q,SYS,A)
    if ~exist('A','var') || isempty(A)
        % ASSUMES non-linear predictor
        A = zpk(1);
    end
    
    K = minreal(Q*Qd)/(A*SYS);
    K = biproper(K);
end

% Prediction error norm approach, filter estimate
function K = estimate(Qd,y,x,d,A,n)
    if ~exist('A','var') || isempty(A)
        % ASSUMES non-linear predictor
        A = zpk(1);
    end
    
    if ~exist('n','var') || isempty(n)
        n = 32;
    end
    
    % estimate the FRF of the spectral ratio
    if exist('x','var') && ~isempty(x)
        % ASSUMES x(t) == d(t)
        Pxy = cpsd(y,x,[],[],n,'twosided'); % x-spectrum of x(t) and y(t)
        Px = pwelch(x,[],[],n,'twosided');  % power spectrum of x(t)
        F = Px./(Pxy+eps);                  % FRF estimate of SYS inverse
        if exist('d','var') && ~isempty(d)
            warning('vdftfilter:extraParam', 'Extra parameter d is being ignored');
        end
    elseif exist('d','var') && ~isempty(d)
        % ASSUMES x(t) ~= d(t)
        Pd = pwelch(d,[],[],n,'twosided');  % power spectrum of d(t)
        Py = pwelch(y,[],[],n,'twosided');  % power spectrum of d(t)
        F = sqrt(Pd./Py+eps);               % SQRT of the spectra's ratio
    else
        error('vdftfilter:missingParam', 'Either x or d must be provided');
    end
    
    f = ifft(F,'symmetric')';           % impulse response from the FRF
    den = zeros(size(f));
    den(1) = 1;
    FIR = tf(f,den,Qd.Ts);              % FIR approximation of that part
    K = minreal(Qd*conj(Qd)*FIR/A);     % and complete filter
    K = biproper(K);                    % prevents messing with the delays
end

% forces the filter's relative degree to be zero
function K = biproper(K)
    [z,p,~] = zpkdata(K,'v');
    n = numel(p) - numel(z);            % K's relative degree
    if n > 0
        K = minreal(K*zpk([],zeros(1,n),1,K.Ts));
    elseif n < 0
        K = minreal(K*zpk(zeros(1,-n),[],1,K.Ts));
    end
end


==> matlab/vdftlin.m <==
% vdftlin - VDFT minimizing the PE norm with a linear (ARX-like) predictor
%
%   [C,b,a] = VDFTLIN(x,u,y,Qd,na,nb,Cf,Nit,d) x is the experiment input; u
%       and y are the process input and output signals; Qd is the reference
%       model; na and nb are the number of coefficients to be identified in
%       the denominator and numerator; Cf is the fixed part of the
%       controller; Nit is the number of iterations; d (optional) is the
%       disturbance signal to be rejected, default is the same as x.
%       Returns the parameters in b and a and the controller in C.
%
%   [C,b,a] = VDFTLIN(...,K) passing the filter K directly instead of the
%       signal d overrides the filter estimation. This will also overrides
%       the number of iterations, forcing Nit = 1.
%
%   See also: vdftnlin dcbtlin vdftfilter

%   Author: Roger Willian (williandmn@gmail.com)
%   Date: Nov 19 2020
function [C,b,a] = vdftlin(x,u,y,Qd,na,nb,Cf,Nit,varargin)
    if numel(varargin) > 1
        error('vdftlin:tooManyArgs','Too many input arguments');
    end
    
    if 	numel(varargin) == 0 || isempty(varargin{1})
        % assumes d(t) == x(t) and uses some simplifications
        calcFilter = @(A) vdftfilter('estimate',Qd,y,x,[],A);
    elseif isnumeric(varargin{1})
        % assumes d(t) ~= x(t)
        d = varargin{1};
        calcFilter = @(A) vdftfilter('estimate',Qd,y,[],d,A);
    else
        % overrides the filter
        K = varargin{1};
        calcFilter = @(~) K;
        Nit = 1;
    end
    Ts = Qd.Ts;

    A = zpk(1);
    A.Ts = Ts;
    
    D1 = timeshift(deg(Qd),Ts);
    Qi = 1/Qd*D1;
    D2 = timeshift(-deg(Cf),Ts);
    Cf = Cf*D2;
    for i = 1:Nit
        K = calcFilter(A);
        efk = lsim(K*D1*Cf,-y);
        ubk = lsim(K*D1,u) - lsim(K*Qi, y);
        PHI = phi(ubk,efk,nb,na);
        
        rho = (PHI*PHI')\(PHI*ubk);
        A = tf([1 zeros(1,na)],[1 rho(1:na)'],Ts);
    end
    a = [1 rho(1:na)'];
    b = rho(na+1:end)';
    C = minreal(tf(b,a,Ts)*Cf/D2);
end

% builds the regressor matrix
function PHI = phi(out,in,nb,na)
    if na > 0
        col = zeros(na,1);
        row = [0; -out(1:end-1)];
        PhiA = toeplitz(col,row);
    else
        PhiA = [];
    end
    
    if nb > 0
        col = [in(1); zeros(nb-1,1)];
        row = in;
        PhiB = toeplitz(col,row);
    else
        PhiB = [];
    end
    
    PHI = [PhiA; PhiB];
end

% backward or forward time shift
function d = timeshift(n,Ts)
    if n > 0
        d = zpk([],zeros(1,n),1,Ts);
    elseif n < 0
        d = zpk(zeros(1,-n),[],1,Ts);
    else
        d = zpk(1);
    end
end


==> matlab/vdftnlin.m <==
% vdfntlin - VDFT minimizing the PE norm with a non-linear (OE-like) predictor
%
%   [C,b,a] = VDFTNLIN(x,u,y,Qd,na,rhoi,Cf,Nit,d) x is the experiment
%       input; u and y are the process input and output signals; Qd is the
%       reference model; na is the number of coefficients to be identified
%       in the denominator; rhoi is an initial guess for the parameters; Cf
%       is the fixed part of the controller; Nit is the number of
%       iterations; d (optional) is the disturbance signal to be rejected,
%       default is the same as x. Returns the parameters in b and a and the
%       controller in C.
%
%   [C,b,a] = VDFTNLIN(...,K) passing the filter K directly instead of the
%       signal d overrides the filter estimation.
%
%   See also: vdftlin dcbtnlin vdftfilter

%   Author: Roger Willian (williandmn@gmail.com)
%   Date: Nov 19 2020
function [C,b,a] = vdftnlin(x,u,y,Qd,na,rhoi,Cf,Nit,varargin)
    if numel(varargin) > 1
        error('vdftlin:tooManyArgs','Too many input arguments');
    end
    
    if 	numel(varargin) == 0 || isempty(varargin{1})
        % assumes d(t) == x(t) and uses some simplifications
        K = vdftfilter('estimate',Qd,y,x,[]);
    elseif isnumeric(varargin{1})
        % assumes d(t) ~= x(t)
        d = varargin{1};
        K = vdftfilter('estimate',Qd,y,[],d);
    else
        % overrides the filter
        K = varargin{1};
    end
    Ts = Qd.Ts;
        
    D1 = timeshift(deg(Qd),Ts);
    Qi = 1/Qd*D1;
    D2 = timeshift(-deg(Cf),Ts);
    Cf = Cf*D2;
    efk = lsim(K*D1*Cf,-y);
    ubk = lsim(K*D1,u) - lsim(K*Qi, y);
    
    j = @(rho) norm(ubk - filter(rho(na+1:end)',[1 rho(1:na)'],efk));
    opt = optimset('Display','off','FunValCheck','on','MaxFunEvals',Inf,...
                    'MaxIter',Nit,'TolFun',0,'TolX',0);
    rho = fminsearch(j,rhoi,opt);
    
    a = [1 rho(1:na)'];
    b = rho(na+1:end)';
    C = minreal(tf(b,a,Ts)*Cf/D2);
end

% backward or forward time shift
function d = timeshift(n,Ts)
    if n > 0
        d = zpk([],zeros(1,n),1,Ts);
    elseif n < 0
        d = zpk(zeros(1,-n),[],1,Ts);
    else
        d = zpk(1);
    end
end

